Predicate Abstraction for Linked Data Structures

We present Alias Refinement Types (ART), a new approach to the verification of correctness properties of linked data structures. While there are many techniques for checking that a heap-manipulating program adheres to its specification, they often require that the programmer annotate the behavior of each procedure, for example, in the form of loop invariants and pre- and post-conditions. Predicate abstraction would be an attractive abstract domain for performing invariant inference, existing techniques are not able to reason about the heap with enough precision to verify functional properties of data structure manipulating programs. In this paper, we propose a technique that lifts predicate abstraction to the heap by factoring the analysis of data structures into two orthogonal components: (1) Alias Types, which reason about the physical shape of heap structures, and (2) Refinement Types, which use simple predicates from an SMT decidable theory to capture the logical or semantic properties of the structures. We prove ART sound by translating types into separation logic assertions, thus translating typing derivations in ART into separation logic proofs. We evaluate ART by implementing a tool that performs type inference for an imperative language, and empirically show, using a suite of data-structure benchmarks, that ART requires only 21% of the annotations needed by other state-of-the-art verification techniques.

==> examples/ex1.js <==
/*@ abs :: (number) => nat */
function abs(x){
  if (0 <= x)    
    return x;   
  var r = 0 - x;
  return r;     
}


==> examples/ex2.js <==
/*@ absR :: (x:{data:number}) => void/&x |-> {data:nat} */
function absR(x){
  var d  = x.data;
  var t  = abs(d);
  x.data = t;
  return;
}

/*@ absR :: (<&x>)/&x |-> {data:number} => void/&x |-> {data:nat} */

/*@ absR :: (x:{data:number}) => void/&x |-> {data:nat} */
/*@ absR :: (<&x>)/&x |-> {data:number} => void/&x |-> {data:nat} */
function absR(x){
                        // x:<&x> / &x |-> y:{data:number}
  var d  = x.data;
                        // x:<&x>, d:number / &x |-> y:{data:number}
  var t  = abs(d);
                        // x:<&x>, d:number, t:nat / &x |-> y:{data:number}
  x.data = t;
                        // x:<&x>, d:number, t:nat / &x |-> y:{data:nat}
  return;
}




==> examples/ex3.js <==
/*@ absL :: (x:list[number]) => void /&x |-> list[nat] */
/*@ absL :: (<&x>)/&x |-> x:list[number] => void/&x |-> list[nat] */
function absL(x){
    //: concr(x);      
                        // x:<&x>          / &x |-> y:list[number]
    //: unfold(&x);
                        // x:<&x>          / &x |-> y':{data:number, next:?<l>}
                        //                    l |-> tl:list[number]
    var d   = x.data;
                        // x:<&x>,d:number / &x |-> y':{data:number, next:?<l>}
                        //                    l |-> tl:list[number]
    x.data  = abs(d);
                        // x:<&x>,d:number / &x |-> z:{data:nat , next:?<l>}
                        // y':...             l |-> list[number]
    var xn  = x.next;
                        // x:<&x>,d:number / &x |-> z:{data:nat, next:?<l>}
                        // y':...             l |-> list[number]
                        // z:...
                        // n:{<l> | v = field(z, #next)}
    if (xn == null){
                        // x:<&x>,d:number, xn:<l> / &x |-> z:{data:nat, next:?<l>}
                        //                           l |-> list[number]
      //: fold(x);
                        // x:<&x>,d:number, xn:<l> / &x |-> list[nat]
      return;
   }
                        // x:<&x>,d:number, xn:<l> / &x |-> {data:nat, next:?<l>}
                        //                            l |-> list[number]
    absL(xn);
                        // x:<&x>,d:number, xn:<l> / &x |-> {data:nat, next:?<l>}
                        //                            l |-> list[nat]
    //: fold(x);
                        // x:<&x>,d:number, xn:<l> / &x |-> list[nat]
    return;
  }
}


/*@ absL :: (x:list[number]) => void /&x |-> list[nat] */
/*@ absL :: (<&x>)/&x |-> x:list[number] => void/&x |-> list[nat] */
function absL(x){
    //: concr(x);      
                        // x:<&x>          / &x |-> y:list[number]
    //: unfold(&x);
                        // x:<&x>          / &x |-> y':{data:number, next:?<l>}
                        //                    l |-> tl:list[number]
    var d   = x.data;
                        // x:<&x>,d:number / &x |-> y':{data:number, next:?<l>}
                        //                    l |-> tl:list[number]
    x.data  = abs(d);
                        // x:<&x>,d:number / &x |-> z:{data:nat , next:?<l>}
                        // y':...             l |-> list[number]
    var xn  = x.next;
                        // x:<&x>,d:number / &x |-> z:{data:nat, next:?<l>}
                        // y':...             l |-> list[number]
                        // z:...
                        // n:{<l> | v = field(z, #next)}
    if (xn != null){
       absL(xn);
       //: fold(x)
    } else {
       //: fold(x)
    }
    return;

                        // x:<&x>,d:number, xn:<l> / &x |-> {data:nat, next:?<l>}
                        //                            l |-> list[nat]
    //: fold(x) 
    return;

                        // x:<&x>,d:number, xn:<l> / &x |-> z:{data:nat, next:?<l>}
                        //                           l |-> list[number]
      //: fold(x);
                        // x:<&x>,d:number, xn:<l> / &x |-> list[nat]
      return;
   }
                        // x:<&x>,d:number, xn:<l> / &x |-> {data:nat, next:?<l>}
                        //                            l |-> list[number]
   //: fold(x);
                        // x:<&x>,d:number, xn:<l> / &x |-> list[nat]
    return;
  }
}





==> examples/ex4.js <==
/*@ insert :: (number, x:?list[number]) => {v:list[number] | len(v) = 1 + len(x)} */
/*@ insert :: (number, ?<&x>) / &x |-> x0:olist => <l>/l |-> {v:olist | len(v) = 1 + len(x0)} */
function insert(k, xs) {
                                        // k:num, xs: ?<&x> / &x |-> x:list
  if (xs == null){
                                        // k:num, xs:null   / &x |-> x:list
    var y = {data:k, next:null};
                                        // k:num, xs:null, y:<&y> / ...  * &y |-> {data:{v=k}, next:null}
    //: fold(y);
                                        // k:num, xs:null, y:<&y> / &y |-> {v:olist | len(v) = 1}
    return y;
  }
  //: concr(x)
                                        // k:A, x: <&x> / &x |-> x:list
  //: unfold(x)

                                        // k:A, x: <&x>, len(x) = 1 + len(z) / &x |-> {data:A, next:?<&z>}
                                        //                                     &z |-> z:list

  if (k <= x.data) {
                                        //AB: In general, remember that the binders on the heap must be 
                                        //    disjoint from those in local context (e.g. i've chaged x to xh)
                                        //    also, any modification (including fold/unfold) results
                                        //    in a fresh name
                                        // ...     / &x |-> xh:{ data: ... }
    var y = {data:k, next:x};
                                        // ... k:A / &x |-> xh:{ ... }
                                        //           &y |-> {data:A, next:?<&x>}
    //: fold(&x)
                                        // ...     / &x |-> xh':list
    //: fold(&y)
                                        // ...     / &y |-> yh:{v:list | len(v) = len(x) + 1}
    return y;
  }
  // else { fold(&x) }                  // desugared

                                        // ... / &x |-> {data:A, next:?<&t>}
                                        //       &z |-> z:list
  var z  = x.next;
                                        // z:?<&z> / ...

  var u = insert(k, z);
  //: concr(u)

                                        // ..., u:<&u>, len(u) = 1 + len(z)
                                        //        / &x |-> {data:A, next:?<&z>}
                                        //          &u |-> u:list

  x.next = u;
                                        // ...    / &x |-> {data:A, next:<&u>}
                                        //          &u |-> u:list
  //: fold(x)
                                        // len(xx) = 1 + len(u)
                                        //        / &x |-> xx:list

  return x;
}


==> examples/ex5.js <==
/*@ iSort :: (number, x:?list[number]) => ?list[number] */
/*@ iSort :: (number, x:?list[number]) => ?listN[number,x] */
/*@ iSort :: (A, x:?list[A]) => ?listN[number,x] */
//: (A, x:?list[A]) => {v: ?list[A]<{\h v -> h <= v}> | len(v) = len(x)}
function insertSort(x){
  if (x == null) return null;

  //: unfold(x);
  var y = insertSort(x.next);
  return insert(x.data, y);
}


==> examples/examples.js <==
/*@ type numB = {v:number | 0 <= v && v <= 1} */
/*@ type num0 = {v:number | 0 = v}            */
/*@ type num1 = {v:number | 1 = v}            */
/*@ type nat  = {v:number | 0 <= v}           */

/**************************************************************************/
/* Example 1: *************************************************************/
/**************************************************************************/

/*@ abs :: (number) => nat */
function abs(x){
  if (0 <= x) {
    return x;
  }
  var r = 0 - x;
  return r;
}

//RJ:SEE 

/*@ absRec :: (x:{data:number}) => void/&x |-> {data:nat} */
/*@ absRec :: (<&x>)/&x |-> {data:number} => void/&x |-> {data:nat} */
function absRec(x){
                        // x:<&x> / &x |-> y:{data:number}
                        //
  //: concr(x);         // not really "needed" but it would be inserted
                        //
                        // x:<&x> / &x |-> y:{data:number}
  var d  = x.data;
                        // x:<&x>, d:number / &x |-> y:{data:number}
  var t  = abs(d);
                        // x:<&x>, d:number, t:nat / &x |-> y:{data:number}
  x.data = t;
                        // x:<&x>, d:number, t:nat / &x |-> y:{data:nat}
  return;
}

//RJ:SEE 

/*@ absList :: (x:list[number]) => void /&x |-> list[nat] */
/*@ absList :: (<&x>)/&x |-> x:list[number] => void/&x |-> list[nat] */
function absList(x){
    //: concr(x);      
                        // x:<&x>          / &x |-> y:list[number]
    //: unfold(&x);
                        // x:<&x>          / &x |-> y':{data:number, next:?<l>}
                        //                    l |-> tl:list[number]
    var d   = x.data;
                        // x:<&x>,d:number / &x |-> y':{data:number, next:?<l>}
                        //                    l |-> tl:list[number]
    x.data  = abs(d);
                        // x:<&x>,d:number / &x |-> z:{data:nat , next:?<l>}
                        // y':...             l |-> list[number]
    var xn  = x.next;
                        // x:<&x>,d:number / &x |-> z:{data:nat, next:?<l>}
                        // y':...             l |-> list[number]
                        // z:...
                        // n:{<l> | v = field(z, #next)}
    if (xn == null){
                        // x:<&x>,d:number, xn:<l> / &x |-> z:{data:nat, next:?<l> -- RJ: how is next field connected to xn?
                        //                           l |-> list[number]
      //: fold(x);
                        // x:<&x>,d:number, xn:<l> / &x |-> list[nat]
      return;
   }
                        // x:<&x>,d:number, xn:<l> / &x |-> {data:nat, next:?<l>}
                        //                            l |-> list[number]
    absList(xn);
                        // x:<&x>,d:number, xn:<l> / &x |-> {data:nat, next:?<l>}
                        //                            l |-> list[nat]
    //: fold(x);
                        // x:<&x>,d:number, xn:<l> / &x |-> list[nat]
    return;
  }
}


/**************************************************************************/
/**************************************************************************/
/**************************************************************************/

/*@ type listN[A,n] = {v:list[A] | len(v) = n} */
/*@ insert :: (number, xs:?list[number]) => ?listN[number, 1 + len(xs)] */

// RAW
/*@ insert :: (number, xs:?list[number]) => list[number] */

// REF
/*@ insert :: (number, xs:?list[number]) => {v:list[number] | len(v) = 1 + len(xs)} */

// EXP
/*@ insert :: (number, <?l1>) / l1 |-> xs:list[number] => <?l2>/l2 |-> {v:list[number] | len(v) = 1 + len(xs)} */

// REF
/*@ insert :: (A, ?olist[A]) => olist[A] */

// EXP
/*@ insert :: (number, <?l1>) / l1 |-> olist => <l2>/l2 |-> olist */

// REF
/*@ insert :: (number, xs:?olist) => {v:olist | len(v) = 1 + len(xs)} */

// EXP
/*@ insert :: (number, <?&xs>) / &xs |-> xs:olist => <l>/l |-> {v:olist | len(v) = 1 + len(xs)} */



//RJ:SEE 

/*@ insert :: (number, ?<&x>) / &x |-> x:olist => <l>/l |-> {v:olist | len(v) = 1 + len(xs)} */
function insert(k, xs) {
                                        // k:num, x: ?<&x> / &x |-> x:list
  if (xs == null){
                                        // RJ: WHERE IS LEN=0 fact?
                                        // k:num, x:null   / &x |-> x:{v:list | len(v) = 0}
    var y = {data:k, next:null};
                                        // k:num, x:null, y:<&y> / &y |-> {data:{v=k}, next:null}
    //: fold(y);
                                        // k:num, x:null, y:<&y> / &y |-> {v:olist | len(v) = 1}
                                        // RJ: WHERE IS LEN(v) = 1 + len(xs) ???
    return y;
  }
  //: concr(x)
                                        // k:A, x: <&x> / &x |-> x:list
  //: unfold(x)

                                        // k:A, x: <&x>, len(x) = 1 + len(z) / &x |-> {data:A, next:?<&z>}
                                        //                                     &z |-> z:list

  if (k <= x.data) {
                                        //AB: In general, remember that the binders on the heap must be 
                                        //    disjoint from those in local context (e.g. i've chaged x to xh)
                                        //    also, any modification (including fold/unfold) results
                                        //    in a fresh name
                                        // ...     / &x |-> xh:{ data: ... }
    var y = {data:k, next:x};
                                        // ... k:A / &x |-> xh:{ ... }
                                        //           &y |-> {data:A, next:?<&x>}
    //: fold(x)
                                        // ...     / &x |-> xh':list
    //: fold(y)
                                        // ...     / &y |-> yh:{v:list | len(v) = len(x) + 1}
    return y;
  }
  // else { fold(&x) }                  // desugared

                                        // ... / &x |-> {data:A, next:?<&t>}
                                        //       &z |-> z:list
  var z  = x.next;
                                        // z:?<&z> / ...

  var u = insert(k, z);
  //: concr(u)

                                        // ..., u:<&u>, len(u) = 1 + len(z)
                                        //        / &x |-> {data:A, next:?<&z>}
                                        //          &u |-> u:list

  x.next = u;
                                        // ...    / &x |-> {data:A, next:<&u>}
                                        //          &u |-> u:list
  //: fold(x)
                                        // len(xx) = 1 + len(u)
                                        //        / &x |-> xx:list

  return x;
}

// HERE HERE
function insertSort(xs) {
  if (xs == null)
    return null;

  var hd = xs.data;
  var tl = xs.next;
  var ys = insertSort(tl);
  return insert(hd, ys);
}

/*@ type olist = list[number]<{\h v -> h <= v}> */

/*@ insert :: (?olist, number) => ?olist */

/* forall < p :: (number) => prop >.
  (x:<l>+null, k:number<p>)/l |-> ls:list[number<p>]<{\h v -> h <= v}>
       => {v:<k> | ((lenp(v,ks) = 1 + lenp(x,ls))
                 && (keysp(v,ks) = Set_sng(k) ∪ keysp(x,ls)))}
          /k |-> ks:list[number<p>]<{\h v -> h <= v}>
*/


/*@ insert :: forall < p :: (number) => prop >.
  (x:<l>+null, k:number<p>)/l |-> ls:list[number<p>]<{\h v -> h <= v}>
       => {v:<k> | ((lenp(v,ks) = 1 + lenp(x,ls))
                 && (keysp(v,ks) = Set_sng(k) ∪ keysp(x,ls)))}
          /k |-> ks:list[number<p>]<{\h v -> h <= v}>
*/

/*********************************************************************/

function insert(x, k) {
  if (x == null){
    var y = {data:k, next:null};
    return y;
  } else {
    if (k <= x.data) {
      var y = {data:k, next:x};
      return y;
    } else {
      x.next = insert(x.next, k);
      return x;
    }
  }
}

function insertion_sort(x) {
  if (x == null){
    return null;
  } else {
    var t = insertion_sort(x.next);
    return insert(t, x.data);
  }
}

/*********************************************************************/

/*@ measure len  :: forall A. (A) => number  */
/*@ measure lenp :: forall A. (<l> + null, list[A]) => number */
/*@ measure lenp(p,x) = (if (p = null) then 0 else len(x)) */

/*@
type list[A]<p :: (A, A) => prop>
  exists! l |-> tl:list[A<p data>] . r:{ data : A, next : <l> + null }
  with len(x) = 1 + lenp(field(r, "next"), tl)
*/

/*@ to_incr :: (x:<l>)/l |-> xs:list[{v:number|v >= 0}]
               => void/l |-> ys:list[{v:number|v > 0 }] */
function to_incr(x) {
  var n = x.next;
  var d = x.data;
  x.data = d + 1;

  if (n != null) {
    to_incr(n);
  }

  return;
}

/*@ qualif Foo(v:a,x:b): len(v) = len(x) */

// type list  P    = list[{v:number | P}]
// type listN P X  = {v: list[P] | (len v) = (len X)}
// type oListN P X = listN[P,X]<{\h v -> h <= v}>

// to_incr2 :: (<l>)/ l |-> list[Nat]   => void/l |-> list[Pos]
// to_incr2 :: (<l>)/ l |-> x:list[Nat] => void/l |-> listN[Pos,x]
// to_incr2 :: (<l>)/ l |-> x:list[Nat] => void/l |-> olistN[Pos,x]


/*@ to_incr2 :: (x:<l>)/l |-> xs:list[{v:number|v >= 0}]<{\h v -> h <= v}>
                => void/l |-> ys:{v:list[{v:number|v > 0 }]<{\h v -> h <= v}> | len(v) = len(xs)} */
function to_incr2(x) {
  var n = x.next;
  var d = x.data;
  x.data = d + 1;

  if (n != null) {
    to_incr2(n);
  }

  return;
}


/**************************************************************************/
/** JUNK ******************************************************************/
/**************************************************************************/

/*@ absList :: (x:?list[number]) => void / &x |-> list[nat] */
/*@ absList :: (?<&x>)/&x |-> x:list[number] => void/&x |-> list[nat] */
function absList(x){
                        // x:?<&x>         / &x |-> list[number]
  if (x != null){
                        // x:<&x>          / &x |-> list[number]
    //: unfold(x);
                        // x:<&x>          / &x |-> n:{data:number, next:?<l>}
                        //                    l |-> list[number]
    var d   = x.data;
                        // x:<&x>,d:number / &x |-> n0:{data:number, next:?<l>}
                        //                    l |-> list[number]
    x.data  = abs(d);
                        // x:<&x>,d:number / &x |-> n1:{data:nat, next:?<l>}
                        //                    l |-> list[number]
    var xn  = x.next;
                        // x:<&x>,d:number, xn:?<l> / &x |-> n1:{data:nat, next:?<l>}
                        //                             l |-> list[number]
    absList(xn);
                        // x:<&x>,d:number, xn:?<l> / &x |-> n1:{data:nat, next:?<l>}
                        //                             l |-> list[nat]
    //: fold(x);
                        // x:<&x>,d:number, xn:?<l> / &x |-> list[nat]
    return;
  }
  // EEKS: WHAT IS THE HEAP IN THE ELSE BRANCH???!!
}


/*@ toggle :: (x:numB) => {v:numB | v = 1-x} */
function toggle(x){
  return 1 - x;
}

/*@ toggleRec :: (<l>) / l |-> x:{data:number} => void/l |-> {data:{v:number | v = 1 - x.data}} */
function toggleRec(x){
  var d = x.data;
  x.data = toggle(d);
}

/*@ toggleList :: (<?l>)/l |-> list[num0] => void/l |-> list[num1] */
function toggleList(xs){
  if (xs == null)
    return;
  var d   = xs.data;
  xs.data = abs(d);
  toggleList(xs.next);
}

